Microwave Spectroscopy of the Muonium $2S_{1/2}-2P_{3/2}$ Fine Structure Interval

We report a microwave spectroscopy measurement of the muonium $2S_{1/2}-2P_{3/2}$ fine structure transition, yielding a transition frequency of $9871.0 \pm 7.0~\mathrm{MHz}$, in agreement with state-of-the-art QED predictions within one standard deviation. In combination with the recent Lamb shift result, the $2P_{1/2}-2P_{3/2}$ splitting is determined, improving the spectroscopic characterization of the $n=2$ manifold in muonium. These results provide a stringent test of bound-state QED in a purely leptonic system and establish a path toward future searches for Lorentz violation and muon-specific new physics.

==> anc/README.txt <==

CHIPP Postdoc Prize Outcome

Dear Luismi,

I hope this message finds you well.

The CHIPP Postdoc Prize committee found you to be a very strong candidate. Nevertheless, I regret to inform you that you were not selected for the prize. I am sorry for not giving you better news, but I hope at least you will find the committee’s feedback useful for your future work and applications.

Best wishes,
Paolo



Feedback

You articulated your own research direction clearly and demonstrated contributions that can be directly associated with your name. You delivered a clear and well-organized presentation describing your work on several analyses concerning b-baryon and rare kaon decays, topics at the core of the flavour-physics program at the LHCb and NA62 experiments. We felt, however, that you did not sufficiently emphasize Beyond-the-Standard-Model aspects, for example in the decay 
KS→μ+μ−. Furthermore, we believe that the connection between the kaon program at LHCb and that of NA62 should have been addressed more explicitly.



https://referees.aps.org/Referrals/login/new
https://referees.aps.org/Referrals/login/newCaro Roberto, 

Spero tutto bene! Ti scrivo in inglese

The committee found that the you were a very strong candidate. You were one of the two applicants retained for a final choice. You made a convincing presentation describing your original and ongoing leadership role in the CMS experiment. We were impressed by your main contribution on the implementation of unsupervised machine learning techniques to monitor the data quality during data-taking, as well as to improve the identification efficiency and background rejection of jet-like structures having a non-visible component.
After an extended discussion, we decided to attribute the prize to the other short listed candidate. Nevertheless, we would like to recognise you with a diploma as the finalist of the CHIPP Postdoc prize (this will be made public on the CHIPP webpage which I hope will be useful).

Best wishes,
Paolo 

Dear Carlos, 

I hope this message finds you well.

The CHIPP Postdoc Prize committee found you to be a very strong candidate. Nevertheless, I regret to inform you that you were not selected for the prize. I am sorry for not giving you better news, but I hope at least the committee’s feedback (see below) helps to make our reasoning transparent.

Best wishes,
Paolo 

Feedback 
Your presentation on the case for collecting and exploiting pile-up data was excellent, and the committee greatly values your role in transforming an idea, initially proposed by Steven Schramm, into a working reality. This represents a significant achievement and an important step forward for the field. Some members, however, felt that the originality was somewhat less pronounced compared to the prize-winning work, given that the initial concept originated with Schramm.



==> anc/data_hydrogen_for_analysis.csv <==
freq,kbr_triple,kbr_triple_err,csi_triple,csi_triple_err,,
8000,0.000140961,1.0391811343293483e-05,0.000250936,1.88615083888489e-05,,
9300,0.000161019,1.0905562575880728e-05,0.000235468,1.6172020359734315e-05,,
9600,0.000160852,1.097004351889356e-05,0.000214234,1.5708408570961432e-05,,
9800,0.000110871,9.175761117941512e-06,0.000174585,1.57418189883559e-05,,
9875,7.220460981305776e-05,7.3693521299477735e-06,9.69821679309487e-05,1.1675281020474587e-05,,
9925,7.643344879072446e-05,7.605412412278156e-06,0.000136408,1.3850153215641806e-05,,
10025,0.000125337,9.757448857814347e-06,0.000169678,1.5489431380153194e-05,,
10100,0.000148618,1.0561803048067547e-05,0.000224503,1.6035957197739387e-05,,
10400,0.000151772,1.0626145249311596e-05,0.000233324,1.6100867793423422e-05,,


==> anc/data_muonium_for_analysis.csv <==
freq,ar60_triple,ar60_triple_err,ne60_triple,ne60_triple_err,ne30_triple,ne30_triple_err,ne30d_triple,ne30d_triple_err,ne20_triple,ne20_triple_err
8000.0,0.0006743943127769834,5.847740319992899e-05,0.0005575824629339374,4.947744280206983e-05,0.0005592873245415278,4.0051397196590756e-05,0.000720010868088575,4.94505494449159e-05,0.00063075389003548,5.4086699857109206e-05
9000.0,0.0006311952704805085,5.2968730443227915e-05,0.0006501141712850189,5.107779322901217e-05,0.0006047566082575108,4.287005931983384e-05,0.0006652018786913664,4.376707035754072e-05,0.0006559827615681566,5.1068188726897e-05
9550.0,0.00047183443329735597,5.275269334889891e-05,0.0004825947205958679,4.6873742936302054e-05,0.0005389928458559338,3.764489327488465e-05,0.0005639911880271838,4.192113485955906e-05,0.0006259254588173746,5.4071724063985585e-05
9675.0,0.0002909151358989278,4.155930512841825e-05,0.00028558347423629087,3.598013577995463e-05,0.000398569640220729,3.3447221205625405e-05,0.0003599158451314838,3.431662936095802e-05,0.00046963419680927734,4.673034916196284e-05
9775.0,0.00036463635120557894,4.297280610076406e-05,0.0002870345290410217,3.4064731433419547e-05,0.0003293714116972282,3.0581367840484876e-05,0.00026345654993514914,2.7617750643208775e-05,0.00047552297189452485,4.43427457720368e-05
9850.0,0.00039909672791201684,4.490188998729755e-05,0.0003428220873655025,4.540789474321874e-05,0.00034755500321225077,3.0250780137431825e-05,0.0004392838116126701,3.699437058430329e-05,0.00042476648679106257,4.2907894747249484e-05
10000.0,0.0005159254032563997,5.108422703935741e-05,0.0004698802257232315,4.607554692334884e-05,0.0005847754970591725,4.0644706708076003e-05,0.0006243679970681851,4.602901942412414e-05,0.0006312186728510511,5.43266535059393e-05
10175.0,0.0006153445633716149,6.033949877336723e-05,0.0005086817079298515,5.617449729305288e-05,0.0005348082983944311,3.910905608102015e-05,0.0004830887954366689,3.86780584685986e-05,0.0004909226072198352,4.790914081979212e-05
10250.0,0.0005408465512186739,5.228560960375965e-05,0.0005179900367853862,4.578428344975198e-05,0.0005008466693696487,3.6431234507189455e-05,0.0004921245679520423,3.763370630415031e-05,0.0006062430131567632,5.105487181631231e-05
10400.0,0.0005532068232225059,5.2987603644620705e-05,0.0005688125579133754,5.108087563032708e-05,0.0006159580516773011,4.0266437500732714e-05,0.0005951469521831204,4.146585299410147e-05,0.0006545044821129725,5.206958082706391e-05
10800.0,0.0006434582588120849,5.709768744944619e-05,0.0006559928338438013,5.447723966717319e-05,0.0005987380444294334,4.287652192692e-05,0.0005832228487723498,4.447032531154612e-05,0.0006998866850129027,5.7725680856347735e-05

